JWST Observations of RR Lyrae in Leo P

We analyze co-spatial HST/ACS and JWST/NIRCam time-series photometric observations of RR Lyrae in the low-metallicity dwarf galaxy Leo P. This study provides a new opportunity to explore the properties of and potential for metal-poor RR Lyrae studies with JWST using well-understood relationships from past HST work. We identify 20 RR Lyrae in the HST imaging and 15 RR Lyrae in the JWST imaging. We determine the periods, amplitudes, and mean magnitudes for each of the RR Lyrae. We fit the Period-Wesenheit-Metallicity (PWZ) function to the HST RR Lyrae population, and obtain a Gaia-consistent RR Lyrae-based distance to Leo P of $\mu = 26.04\pm0.07$ ($1.61\pm0.06$ Mpc), consistent with existing distance measurements. We determine a JWST-based PWZ using Leo P data along with previous JWST RR Lyrae observations in WLM. The simultaneous fit decreases the mean fractional uncertainty by 31% on the slope and by 11% on the intercept, increasing the constraining power as compared to the existing calibration.

==> anc/datafile2.txt <==
Title: JWST Observations of RR Lyrae in Leo P
Authors: Slaughter C.M., Savino A., Durbin M., Dolphin A.E., McQuinn K.B.W., 
         Newman M.J.B., Skillman E.D., Weisz D.R.
Table: Multi-Catalog RR Lyrae Pulsation Parameters 
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   1-  6 I6     ---     ID         ? ID from JWST catalog as output by DOLPHOT (1)
   8- 11 I4     ---     ID-HST     ? ID from HST catalog as output by DOLPHOT (1)
  13- 22 F10.6  deg     RAdeg      Right ascension in degrees (J2000)
  24- 24 A1     ---     DE-        Sign of declination
  26- 34 F9.6   deg     DEdeg      Declination in degrees (J2000)
  36- 37 A2     ---     Type       Pulsation type (RRab or RRc) of the best-fit template
  39- 45 F7.5   d       P          ? Best-fit period derived from JWST light curves
  47- 53 F7.5   d     e_P          ? Lower uncertainty in JWST period
  55- 61 F7.5   d     E_P          ? Upper uncertainty in JWST period
  63- 69 F7.5   d       P-HST      ? Best-fit period derived from HST light curves
  71- 77 F7.5   d     e_P-HST      ? Lower uncertainty in HST period
  79- 85 F7.5   d     E_P-HST      ? Upper uncertainty in HST period
  87- 90 F4.2   d       P-McQ      ? Period reported in K. B. W. McQuinn et al. (2015)
  92- 95 F4.2   d     e_P-McQ      ? Uncertainty on period reported in K. B. W. McQuinn et al. (2015)
  97-101 F5.3   mag     F090W-Amp  ? Best-fit amplitude F090W data
 103-108 F6.4   mag   e_F090W-Amp  ? Lower uncertainty in F090W-Amp
 110-115 F6.4   mag   E_F090W-Amp  ? Upper uncertainty in F090W-Amp
 117-122 F6.3   mag     F090W-mag  ? Best-fit mean magnitude F090W data
 124-129 F6.4   mag   e_F090W-mag  ? Lower uncertainty in F090W-mag
 131-136 F6.4   mag   E_F090W-mag  ? Upper uncertainty in F090W-mag
 138-142 F5.3   mag     F150W-Amp  ? Best-fit amplitude F150W data
 144-149 F6.4   mag   e_F150W-Amp  ? Lower uncertainty in F150W-Amp
 151-156 F6.4   mag   E_F150W-Amp  ? Upper uncertainty in F150W-Amp
 158-163 F6.3   mag     F150W-mag  ? Best-fit mean magnitude F150W data
 165-170 F6.4   mag   e_F150W-mag  ? Lower uncertainty in F150W-mag
 172-177 F6.4   mag   E_F150W-mag  ? Upper uncertainty in F150W-mag
 179-183 F5.3   mag     F475W-Amp  ? Best-fit amplitude F475W data
 185-190 F6.4   mag   e_F475W-Amp  ? Lower uncertainty in F475W-Amp
 192-197 F6.4   mag   E_F475W-Amp  ? Upper uncertainty in F475W-Amp
 199-204 F6.3   mag     F475W-mag  ? Best-fit mean magnitude F475W data
 206-211 F6.4   mag   e_F475W-mag  ? Lower uncertainty in F475W-mag
 213-218 F6.4   mag   E_F475W-mag  ? Upper uncertainty in F475W-mag
 220-224 F5.3   mag     F814W-Amp  ? Best-fit amplitude F814W data
 226-231 F6.4   mag   e_F814W-Amp  ? Lower uncertainty in F814W-Amp
 233-238 F6.4   mag   E_F814W-Amp  ? Upper uncertainty in F814W-Amp
 240-245 F6.3   mag     F814W-mag  ? Best-fit mean magnitude F814W data
 247-252 F6.4   mag   e_F814W-mag  ? Lower uncertainty in F814W-mag
 254-259 F6.4   mag   E_F814W-mag  ? Upper uncertainty in F814W-mag
--------------------------------------------------------------------------------
Note (1): Blank spaces indicate the associated source was not identified in the 
		  corresponding catalog
--------------------------------------------------------------------------------
  1041 3691 155.434745 + 18.092710 ab 0.70138 0.08333 0.06782 0.68411 0.02830 0.02800 0.69 0.11 0.383 0.1119 0.1264 26.124 0.0416 0.0414 0.212 0.1164 0.1908 25.540 0.0562 0.0601 0.505 0.2054 0.2525 26.835 0.0717 0.0724 0.462 0.1861 0.2821 26.036 0.0963 0.0970 
  1056 3848 155.442327 + 18.083572 ab 0.65917 0.04994 0.07280 0.62894 0.01333 0.01850           0.470 0.1319 0.1100 26.151 0.0445 0.0451 0.220 0.1156 0.1603 25.588 0.0514 0.0553 0.652 0.2427 0.2312 26.890 0.0818 0.0813 0.425 0.1595 0.2641 26.080 0.1026 0.1003 
  1060 3821 155.435205 + 18.093473 ab 0.65710 0.09785 0.09185 0.64151 0.04351 0.02591           0.324 0.0872 0.1217 26.142 0.0421 0.0419 0.195 0.1024 0.1464 25.592 0.0558 0.0573 0.543 0.1658 0.2088 26.849 0.0750 0.0728 0.467 0.1231 0.2144 26.085 0.0971 0.1004 
  1062      155.438643 + 18.090409 ab 0.65783 0.08148 0.08515                                   0.474 0.1268 0.1072 26.143 0.0397 0.0426 0.228 0.1240 0.1924 25.593 0.0596 0.0601                                                                                   
  1072 3863 155.441247 + 18.093297 ab 0.63655 0.12713 0.10896 0.59854 0.02002 0.01865           0.327 0.0896 0.1317 26.152 0.0401 0.0418 0.232 0.1305 0.1950 25.601 0.0567 0.0581 0.840 0.2482 0.2108 26.843 0.0869 0.0851 0.433 0.1677 0.2785 26.033 0.1028 0.1010 
  1116 3726 155.436405 + 18.094427 ab 0.57084 0.04899 0.06130 0.57171 0.01346 0.01225 0.57 0.13 0.396 0.1154 0.1245 26.187 0.0432 0.0412 0.187 0.0969 0.1569 25.704 0.0562 0.0553 0.927 0.1855 0.1638 26.851 0.0739 0.0713 0.599 0.2727 0.3370 26.033 0.1301 0.1360 
  1117 3939 155.434907 + 18.089998 ab 0.63533 0.09542 0.10501 0.57590 0.01306 0.00890 0.61 0.06 0.516 0.1189 0.0889 26.184 0.0432 0.0457 0.209 0.1129 0.1793 25.655 0.0555 0.0580 0.944 0.2297 0.1701 26.833 0.0718 0.0721 0.423 0.1627 0.2996 26.156 0.1117 0.1075 
  1120 3840 155.438508 + 18.096357 ab 0.66140 0.09457 0.09078 0.56613 0.01069 0.01045 0.57 0.04 0.500 0.1298 0.0962 26.203 0.0455 0.0473 0.254 0.1363 0.1910 25.679 0.0589 0.0602 0.848 0.2308 0.1927 26.870 0.0710 0.0711 0.408 0.1504 0.2456 26.017 0.1044 0.1011 
  1153 3870 155.436034 + 18.089258 ab 0.54197 0.04773 0.06298 0.52973 0.00646 0.00740 0.53 0.07 0.493 0.1428 0.1055 26.190 0.0660 0.0648 0.208 0.1121 0.1892 25.731 0.0604 0.0639 1.020 0.1706 0.1214 26.796 0.0679 0.0663 0.478 0.1981 0.2877 26.126 0.1246 0.1210 
  1170 3693 155.438269 + 18.088485 c  0.38932 0.05681 0.08429 0.38697 0.01050 0.01038           0.281 0.0589 0.1011 26.241 0.0474 0.0449 0.149 0.0704 0.1201 25.771 0.0589 0.0598 0.531 0.0945 0.1512 26.786 0.0737 0.0696 0.571 0.1257 0.2257 26.106 0.1197 0.1221 
 65983 3751 155.430162 + 18.106433 ab 0.63943 0.03455 0.03506 0.64955 0.01253 0.01389 0.64 0.08 0.418 0.1191 0.1186 26.050 0.0386 0.0375 0.182 0.0939 0.1384 25.514 0.0500 0.0514 0.840 0.2152 0.2018 26.788 0.0730 0.0741 0.503 0.2158 0.3184 26.024 0.0969 0.0979 
 66020 3699 155.430228 + 18.098099 ab 0.66043 0.09891 0.08986 0.65089 0.01065 0.01060           0.401 0.1212 0.1339 26.092 0.0381 0.0385 0.239 0.1252 0.1515 25.576 0.0494 0.0494 0.867 0.1915 0.1759 26.835 0.0698 0.0698 0.611 0.2658 0.3134 26.039 0.1051 0.0983 
 66052 4097 155.428401 + 18.103358 ab 0.61490 0.03433 0.04890 0.61045 0.01776 0.01630           0.467 0.1255 0.1085 26.140 0.0414 0.0420 0.232 0.1257 0.1694 25.616 0.0514 0.0534 0.761 0.2450 0.2420 26.917 0.0769 0.0773 0.490 0.2041 0.2947 26.050 0.1036 0.1059 
 66088 3749 155.428188 + 18.096248 ab 0.62428 0.10721 0.11411 0.61677 0.02643 0.01789 0.59 0.06 0.455 0.1254 0.1149 26.136 0.0410 0.0417 0.216 0.1145 0.1614 25.628 0.0515 0.0522 0.744 0.2687 0.2639 26.813 0.0769 0.0741 0.455 0.1822 0.2800 26.105 0.0995 0.1011 
146410 3765 155.440484 + 18.080465 c  0.41248 0.06761 0.09800 0.38808 0.01498 0.03465           0.271 0.0516 0.0888 26.203 0.0471 0.0466 0.155 0.0756 0.1258 25.719 0.0550 0.0543 0.508 0.0779 0.1298 26.782 0.0610 0.0608 0.542 0.1039 0.2067 26.122 0.1087 0.1076 
       3600 155.435011 + 18.085458 ab                         0.62753 0.01315 0.01330                                                                                             0.883 0.2125 0.1867 26.832 0.0698 0.0673 0.424 0.1614 0.2582 25.896 0.0980 0.0921 
       3666 155.446230 + 18.066437 c                          0.34718 0.00443 0.00447 0.52 0.06                                                                                   0.630 0.1815 0.1665 26.779 0.0614 0.0598 0.414 0.1556 0.2579 26.092 0.1357 0.1301 
       3778 155.432160 + 18.092887 ab                         0.59779 0.01845 0.01480 0.61 0.04                                                                                   0.779 0.2217 0.2035 26.813 0.0704 0.0677 0.437 0.1735 0.3065 26.011 0.1188 0.1088 
       3952 155.433755 + 18.106376 c                          0.33801 0.06028 0.00904 0.34 0.01                                                                                   0.557 0.1380 0.1812 26.849 0.0713 0.0680 0.529 0.1285 0.2304 26.056 0.1293 0.1200 
       3975 155.437155 + 18.083583 ab                         0.65400 0.02682 0.04085                                                                                             0.492 0.1854 0.2134 26.880 0.0729 0.0751 0.392 0.1378 0.2322 26.101 0.1087 0.1064 
       4104 155.423311 + 18.115375 c                          0.34343 0.00513 0.00439                                                                                             0.608 0.1848 0.1781 26.885 0.0648 0.0588 0.439 0.1724 0.2994 26.241 0.1623 0.1501 
